A survey on Kornia: an Open Source Differentiable Computer Vision Library for PyTorch

This work presents Kornia, an open source computer vision library built upon a set of differentiable routines and modules that aims to solve generic computer vision problems. The package uses PyTorch as its main backend, not only for efficiency but also to take advantage of the reverse auto-differentiation engine to define and compute the gradient of complex functions. Inspired by OpenCV, Kornia is composed of a set of modules containing operators that can be integrated into neural networks to train models to perform a wide range of operations including image transformations,camera calibration, epipolar geometry, and low level image processing techniques, such as filtering and edge detection that operate directly on high dimensional tensor representations on graphical processing units, generating faster systems. Examples of classical vision problems implemented using our framework are provided including a benchmark comparing to existing vision libraries.

==> data/examples/snipet_augmentation.py <==
class DataAugmentationPipeline(torch.nn.Module):
    """Module to perform data augmentation using Kornia on tensors."""
    def __init__(self, apply_color_jitter: bool = True) -> None:
        super().__init__()
        self._apply_color_jitter = apply_color_jitter
        self.transforms = torch.nn.Sequential(
            K.augmentation.RandomVerticalFlip(
                p=0.5, return_transform=True
            ),
        )
        self.jitter = K.augmentation.ColorJitter(
            brightness=0.2, contrast=0.2, saturation=0.2, hue=0.1
        )

    @torch.no_grad()  # disable gradients for efficiency
    def forward(self, x: torch.Tensor):
        x_out, trans = self.transforms(x)
        if self._apply_color_jitter:
            x_out = self.jitter(x_out)
        return x_out, trans

# load image in numpy using OpenCV
img: np.ndarray = cv2.imread("panda.jpg", cv2.IMREAD_COLOR)

# load image in torch.Tensor
img_bgr: torch.Tensor = K.image_to_tensor(img)
img_rgb = K.bgr_to_rgb(img_bgr)
img_rgb = K.normalize(img_rgb.float(), 0., 255.)

# create transform and apply
aug = DataAugmentationPipeline()
img_aug, transform = aug(img_rgb)

